Fast Proximal Linearized Alternating Direction Method of Multiplier with Parallel Splitting

The Augmented Lagragian Method (ALM) and Alternating Direction Method of Multiplier (ADMM) have been powerful optimization methods for general convex programming subject to linear constraint. We consider the convex problem whose objective consists of a smooth part and a nonsmooth but simple part. We propose the Fast Proximal Augmented Lagragian Method (Fast PALM) which achieves the convergence rate $O(1/K^2)$, compared with $O(1/K)$ by the traditional PALM. In order to further reduce the per-iteration complexity and handle the multi-blocks problem, we propose the Fast Proximal ADMM with Parallel Splitting (Fast PL-ADMM-PS) method. It also partially improves the rate related to the smooth part of the objective function. Experimental results on both synthesized and real world data demonstrate that our fast methods significantly improve the previous PALM and ADMM.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"


==> figs/proj_simplex_l1ball.m <==
% Projection onto the simplex or the l1 ball.

% Author: Laurent Condat, PhD, CNRS research fellow in Grenoble, France.
% Version: 1.0, Sept. 18, 2015.
% Copyright: Laurent Condat.
% Plase contact me for any question or remark: http://www.gipsa-lab.grenoble-inp.fr/~laurent.condat/

% Description: A compact and efficient Matlab function to project every column of a N-D array y over the simplex, i.e. the set of vectors with nonnegative elements whose sum is one (or any a>0 by changing "-1" by "-a" in the function). 

% This algorithm is the simplest one, based on sorting. If we define K=size(y,1), the length of the columns of y, the complexity is dominated by the sort, so it is O(K.log(K)) for every column. There exist more efficient O(K) algorithms, see 
% L. Condat, "Fast Projection onto the Simplex and the l1 Ball," Mathematical Programming Series A., 2015
% but for small K, say up to 100, there is no gain in using them in Matlab instead of the code here.

% The trick used here is that for every column of y, the result of bsxfun(...) is a vector whose elements are nondecreasing up to a certain index, at which the value is the desired threshold, and nonincreasing after. So, the desired threshold is simply the maximal element of this vector.

proj_simplex_array = @(y) max(bsxfun(@minus,y,max(bsxfun(@rdivide,cumsum(sort(y,1,'descend'),1)-1,(1:size(y,1))'),[],1)),0);

% For y a column vector, one can simplify the function to

proj_simplex_vector = @(y) max(y-max((cumsum(sort(y,1,'descend'),1)-1)./(1:size(y,1))'),0);

% Now comes the adaptation to project onto the l1 ball of radius 1 (or any radius a>0 by changing the "-1" by "-a"). The trick used here is that we compute the threshold like above, and if it is negative, then y is inside the ball, so there is nothing to do and the threshold is set to zero.

proj_l1ball_array = @(y) max(bsxfun(@minus,abs(y),max(max(bsxfun(@rdivide,cumsum(sort(abs(y),1,'descend'),1)-1,(1:size(y,1))'),[],1),0)),0).*sign(y);

% For y a column vector, one can simplify the function to

proj_l1ball_vector = @(y) max(abs(y)-max(max((cumsum(sort(abs(y),1,'descend'),1)-1)./(1:size(y,1))'),0),0).*sign(y);
